Comparison of Vectorization Capabilities of Different Compilers for X86 and ARM CPUs

Most modern processors contain vector units that simultaneously perform the same arithmetic operation over multiple sets of operands. The ability of compilers to automatically vectorize code is critical to effectively using these units. Understanding this capability is important for anyone writing compute-intensive, high-performance, and portable code. We tested the ability of several compilers to vectorize code on x86 and ARM. We used the TSVC2 suite, with modifications that made it more representative of real-world code. On x86, GCC reported 54% of the loops in the suite as having been vectorized, ICX reported 50%, and Clang, 46%. On ARM, GCC reported 56% of the loops as having been vectorized, ACFL reported 54%, and Clang, 47%. We found that the vectorized code did not always outperform the unvectorized code. In some cases, given two very similar vectorizable loops, a compiler would vectorize one but not the other. We also report cases where a compiler vectorized a loop on only one of the two platforms. Based on our experiments, we cannot definitively say if any one compiler is significantly better than the others at vectorizing code on any given platform.

==> par_simple.c <==
int main()
{
    int i, n;
    int sum = 0;
    n = 500;
    #pragma omp parallel for reduction(+:sum)
    for (i = 0; i < n; i++)
        sum = sum + i;
}



==> rose_par_simple-1.c <==
#include "libxomp.h" 

struct OUT__1__7285___data 
{
  void *n_p;
  void *sum_p;
}
;
static void OUT__1__7285__(void *__out_argv);

int main(argc,argv)
int argc;
char **argv;
{
  int status = 0;
  XOMP_init(argc,argv);
  int i;
  int n;
  int sum = 0;
  n = 500000;
  struct OUT__1__7285___data __out_argv1__7285__;
  __out_argv1__7285__ . sum_p = ((void *)(&sum));
  __out_argv1__7285__ . n_p = ((void *)(&n));
  XOMP_parallel_start(OUT__1__7285__,&__out_argv1__7285__);
  XOMP_parallel_end();
  XOMP_terminate(status);
}

static void OUT__1__7285__(void *__out_argv)
{
shared_var_trace0: {} 
  int *n = (int *)(((struct OUT__1__7285___data *)__out_argv) -> n_p);
  int *sum = (int *)(((struct OUT__1__7285___data *)__out_argv) -> sum_p);
other_trace1: {}
  int _p_i;
  int _p_sum;
  _p_sum = 0;
  long p_index_;
  long p_lower_;
  long p_upper_;
  XOMP_loop_default(0, *n - 1,1,&p_lower_,&p_upper_);
  for (p_index_ = p_lower_; p_index_ <= p_upper_; p_index_ += 1) {
    _p_sum = _p_sum + p_index_;
  }
  XOMP_atomic_start();
   *sum =  *sum + _p_sum;
  XOMP_atomic_end();
  XOMP_barrier();
}


==> s1115gccyn.c <==
for (int i = 0; i < LEN_2D; i++) 
  for (int j = 0; j < LEN_2D; j++) 
    aa[i][j] = aa[i][j]*cc[j][i] + bb[i][j];


==> s2275_e5.c <==
for (int i = 0; i < LEN_2D; i++) {
  for (int j = 0; j < LEN_2D; j++) {
     aa[j][i] = aa[j][i] + bb[j][i] * cc[j][i];
  }
  a[i] = b[i] + c[i] * d[i];
}


==> s235_c.c <==
for (int i = 0; i < LEN_2D; i++) {
    a[i] += b[i] * c[i];
    for (int j = 1; j < LEN_2D; j++) {
        aa[j][i] = aa[j-1][i] + bb[j][i] * a[i];
        }
    }

==> s275_onlyicc.c <==
for (int i=0;i<LEN_2D;i++) 
if (aa[0][i]>(real_t)0.) 
for (int j=1;j<LEN_2D;j++) 
aa[j][i]=aa[j-1][i]+bb[j][i]*cc[j][i];


==> s4112_c.c <==
for (int i = 0; i < LEN_1D; i++)
  a[i] += b[ip[i]] * s

==> s442_e6.c <==
for (int i = 0; i < LEN_1D; i++) {
  switch (indx[i]) {
    case 1:  goto L15;
    case 2:  goto L20;
    case 3:  goto L30;
    case 4:  goto L40;
  }
L15:
  a[i] += b[i] * b[i];
  goto L50;
L20:
  a[i] += c[i] * c[i];
  goto L50;
L30:
  a[i] += d[i] * d[i];
  goto L50;
L40:
  a[i] += e[i] * e[i];
L50:
  ;
}


==> s451_e4.c <==
for(int i=0;i<LEN_1D;i++)
a[i]=sinf(b[i])+cosf(c[i])



==> tsvc_2loop.c <==
for(int i=0;i<LEN_2D;++i) 
for(int j=1;j<LEN_2D;j++) 
aa[j][i]=aa[j-1][i]+bb[j][i]


==> tsvc_example.c <==
real_t s232(struct args_t * func_args) {
  initialise_arrays(__func__);
  gettimeofday(&func_args->t1, NULL);

  for (int nl=0; nl<100*(iterations/(LEN_2D)); nl++) {
    for (int j = 1; j < LEN_2D; j++) {
      for (int i = 1; i <= j; i++) {
        aa[j][i] = aa[j][i-1]*aa[j][i-1]+bb[j][i];
      }
    }
    dummy(a, b, c, d, e, aa, bb, cc, 1.);
  }
  gettimeofday(&func_args->t2, NULL);
  return calc_checksum(__func__);
}


==> tsvc_goto.c <==
for (int nl = 0; nl < iterations; nl++) {
  for (int i = 0; i < LEN_1D; i++) {
    if (a[i] > (real_t)0.) {
      goto L20;
    }
    b[i] = -b[i] + d[i] * e[i];
    goto L30;
L20:
    c[i] = -c[i] + d[i] * e[i];
L30:
    a[i] = b[i] + c[i] * d[i];
  }
  dummy(a, b, c, d, e, aa, bb, cc, 0.);
}


==> tsvc_s271_if.c <==
for (inti=0;i<LEN_1D;i++)
if (b[i]>(real_t)0.) 
a[i]+=b[i]*c[i]


==> vag.c <==
for (int i = 0; i < LEN_1D; i++)
  a[i] = b[ip[i]]

